Efficient reachability analysis of parametric linear hybrid systems with time-triggered transitions

Efficiently handling time-triggered and possibly nondeterministic switches for hybrid systems reachability is a challenging task. In this paper we present an approach based on conservative set-based enclosure of the dynamics that can handle systems with uncertain parameters and inputs, where the uncertainties are bound to given intervals. The method is evaluated on the plant model of an experimental electro-mechanical braking system with periodic controller. In this model, the fast-switching controller dynamics requires simulation time scales of the order of nanoseconds. Accurate set-based computations for relatively large time horizons are known to be expensive. However, by appropriately decoupling the time variable with respect to the spatial variables, and enclosing the uncertain parameters using interval matrix maps acting on zonotopes, we show that the computation time can be lowered to 5000 times faster with respect to previous works. This is a step forward in formal verification of hybrid systems because reduced run-times allow engineers to introduce more expressiveness in their models with a relatively inexpensive computational cost.

==> plots.jl <==
using Plots, LaTeXStrings, Plots.Measures

function plot_start()
    p = plot(tickfont=font(30, "Times"), guidefontsize=45,
             xlab=L"t",
             ylab=L"x",
             bottom_margin=6mm, left_margin=2mm, right_margin=4mm, top_margin=3mm,
             size=(1000, 600))
    return p
end


S(t, x0, Ts, k) = (2^(k-1) * x0 * exp(-(k-1)*Ts)) * exp(-(t-(k-1)*Ts));

function step(t, x0, Ts, k)
    cond = ((k-1) * Ts <= t) && (t <= k * Ts)
    return cond ? S(t, x0, Ts, k) : -10.0
end

x0 = 10.0;
Ts = 1.0;
kmax = 4;

fig = plot_start()
for k in 1:kmax
    plot!(fig, t -> step(t, x0, Ts, k), xlims=(0, kmax), ylims=[0.0, x0],
          line=2, legend=nothing)
end
savefig(fig, "simple_example_det_trajectory.pdf")

### deterministic switching at multiple of delta

using ReachabilityAnalysis

X0 = LazySets.Interval(x0, x0)
prob = @ivp(HACLD1(@system(x' = -x), x -> 2x, 1.0), x(0) ∈ X0);

sol = solve(prob, T=4.0, alg=INT(δ=0.1), max_jumps=max_jumps);

fig2 = plot!(deepcopy(fig), sol, vars=(0, 1), alpha=.2, color=:gray)
savefig(fig2, "simple_example_det_sets_multiple.pdf")

### deterministic switching at non-multiple of delta

sol = solve(prob, T=4.0, alg=INT(δ=0.09), max_jumps=max_jumps);

fig3 = plot!(deepcopy(fig), sol, vars=(0, 1), alpha=.2, color=:gray)
savefig(fig3, "simple_example_det_sets_nonmultiple.pdf")

### nondeterministic switching

ζ = 1e-1;
max_jumps = 3;

prob = @ivp(HACLD1(@system(x' = -x), x -> 2x, 1.0, ζ), x(0) ∈ X0);

sol = solve(prob, T=4.0, alg=INT(δ=0.05), max_jumps=max_jumps);

function step_first(t, x0, Ts, k, delay)
    cond = ((k-1) * Ts - delay <= t) && ((k == 4) || (t <= k * Ts - delay))
    return cond ? S(t, x0, Ts, k) : -10.0
end

function step_last(t, x0, Ts, k, delay)
    cond = ((k == 1) || ((k-1) * Ts + delay <= t)) && (t <= k * Ts + delay)
    return cond ? S(t, x0, Ts, k) : -10.0
end

fig4 = plot_start()
for k in 1:kmax
    plot!(fig4, t -> step_first(t, x0, Ts, k, ζ), xlims=(0, kmax),
          ylims=[0.0, x0], line=2, legend=nothing)
    plot!(fig4, t -> step_last(t, x0, Ts, k, ζ), xlims=(0, kmax),
          ylims=[0.0, x0], line=2, legend=nothing)
end
plot!(fig4, sol, vars=(0, 1), alpha=.2, color=:gray)
savefig(fig4, "simple_example_nondet.pdf")

### parameter variation

using IntervalArithmetic
const IA = IntervalArithmetic

max_jumps = 3
δ = 0.1
p⁻ = -1.01
pᶜ = -1.0
p⁺ = -0.99

Sp(t, x0, Ts, k, p) = (2^(k-1) * x0 * exp(p * (k-1)*Ts)) * exp(p * (t-(k-1)*Ts));

function step_p(t, x0, Ts, k, p)
    cond = ((k-1) * Ts <= t) && ((k == 4) || (t <= k * Ts))
    return cond ? Sp(t, x0, Ts, k, p) : -10.0
end

A = IntervalMatrix(hcat([IA.Interval(p⁻, p⁺)]));
prob = @ivp(HACLD1(@system(x' = A * x), x -> 2x, 1.0), x(0) ∈ X0);
sol_full = solve(prob, T=4.0, alg=ASB07(δ=δ), max_jumps=max_jumps);

A₁ = IntervalMatrix(hcat([IA.Interval(p⁻, pᶜ)]));
prob = @ivp(HACLD1(@system(x' = A₁ * x), x -> 2x, 1.0), x(0) ∈ X0);
sol_1 = solve(prob, T=4.0, alg=ASB07(δ=δ), max_jumps=max_jumps);

A₂ = IntervalMatrix(hcat([IA.Interval(pᶜ, p⁺)]));
prob = @ivp(HACLD1(@system(x' = A₂ * x), x -> 2x, 1.0), x(0) ∈ X0);
sol_2 = solve(prob, T=4.0, alg=ASB07(δ=δ), max_jumps=max_jumps);

fig5 = plot_start()
for k in 1:kmax
    plot!(fig5, t -> step_p(t, x0, Ts, k, p⁻), xlims=(0, kmax), ylims=[0.0, x0],
          line=2, legend=nothing)
    plot!(fig5, t -> step_p(t, x0, Ts, k, p⁺), xlims=(0, kmax), ylims=[0.0, x0],
          line=2, legend=nothing)
end
plot!(fig5, sol_full, vars=(0, 1), alpha=.2, color=:gray)
plot!(fig5, sol_1, vars=(0, 1), alpha=.2, color=:red)
plot!(fig5, sol_2, vars=(0, 1), alpha=.2, color=:blue)
savefig(fig5, "simple_example_parameters.pdf")

